Time-dependent rate of multicomponent dark matter: Reproducing the DAMA/LIBRA phase-2 results

The current paradigm for dark matter direct detection is to assume that the dark sector is solely composed of a single particle species. In this short paper, we make the observation that dark matter comprising both a light and a heavy component that modulate out of phase leads to interesting phenomenology in annual modulation experiments. For an illustrative example, we use the recently released DAMA/LIBRA phase-2 results with a lower energy threshold. Immediately after, it was argued that a one-component spin-independent dark matter explanation of the observed annual modulation is strongly disfavored or excluded unless isospin-violating couplings are invoked. We show that a simple two-component extension can reproduce the observed spectrum without the need to invoke fine-tuned couplings. Using the publicly available DAMA/LIBRA data, we perform a fit of the DAMA/LIBRA energy spectrum of the annual modulation amplitude to a scenario with two dark matter components. We also take into account how gravitational focusing affects the phases of the light and a heavy components differently, which leads to nontrivial effects in the total time-dependent rate. Our results show that there exists a unique solution in agreement with the data in the simplest case of isospin-conserving couplings with equal cross sections. The distinctive features found in this work are crucial for a dark matter interpretation of any observed annual modulation.

==> change_name.sh <==
#!/bin/bash
for i in *out.txt*
do
    mv "$i" "`echo $i | sed 's/out.txt//'`"
done
